The LHC as a Neutrino-Ion Collider

Proton-proton collisions at the LHC generate a high-intensity collimated beam of neutrinos in the forward (beam) direction, characterised by energies of up to several TeV. The recent observation of LHC neutrinos by FASER$\nu$ and SND@LHC signals that this hitherto ignored particle beam is now available for scientific inquiry. Here we quantify the impact that neutrino deep-inelastic scattering (DIS) measurements at the LHC would have on the parton distributions (PDFs) of protons and heavy nuclei. We generate projections for DIS structure functions for FASER$\nu$ and SND@LHC at Run III, as well as for the FASER$\nu$2, AdvSND, and FLArE experiments to be hosted at the proposed Forward Physics Facility (FPF) operating concurrently with the High-Luminosity LHC (HL-LHC). We determine that up to one million electron- and muon-neutrino DIS interactions within detector acceptance can be expected by the end of the HL-LHC, covering a kinematic region in $x$ and $Q^2$ overlapping with that of the Electron-Ion Collider. Including these DIS projections into global (n)PDF analyses, specifically PDF4LHC21, NNPDF4.0, and EPPS21, reveals a significant reduction of PDF uncertainties, in particular for strangeness and the up and down valence PDFs. We show that LHC neutrino data enables improved theoretical predictions for core processes at the HL-LHC, such as Higgs and weak gauge boson production. Our analysis demonstrates that exploiting the LHC neutrino beam effectively provides CERN with a "Neutrino-Ion Collider" without requiring modifications in its accelerator infrastructure.

==> scripts/PDFs-Q0.py <==
#!/usr/bin/env python
# coding: utf-8

import os,sys
import lhapdf
import numpy as np
import matplotlib.pyplot as py
from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *
import scipy
from scipy.integrate import dblquad

print("\n *********************************************************")
print("      Impact of FPF data  - PDFs absolute scale             ")
print(" ***********************************************************\n")

q = 1.65 # GeV
stringQ=r'$Q=1.65~{\rm GeV}$'
filelabel='q100gev-ratios'
nx = 1000
xmin = 1e-3
xmax= 0.95
# Reduce verbosity of LHAPDF
lhapdf.setVerbosity(0)
# max number of replicas
nrepmax=1000
# number of flavours to be plotted
nfl=6
# Set x grid
X = np.logspace(log(xmin),log(xmax),nx)
# number of pdf sets
nset=2

nrep=np.zeros(nset, dtype='int')
nrep_max = 1000

pdfset=["230309-ern-002","230718-jcmwfaser-001"]

for iset in range(nset):

    p=lhapdf.getPDFSet(pdfset[iset])
    nrep[iset]=int(p.get_entry("NumMembers"))-1
    
    if(iset==0):
        fit1 = np.zeros((nrep[iset],nfl,nx))
    if(iset==1):
        fit2 = np.zeros((nrep[iset],nfl,nx))
    if(iset==2):
        fit3 = np.zeros((nrep[iset],nfl,nx))

    print(pdfset[iset])
    print("nrep = ",nrep[iset])

    # Run over replicas
    for i in range(1,nrep[iset]+1):
        p=lhapdf.mkPDF(pdfset[iset],i)
        lhapdf.setVerbosity(0)

        #print("irep = ",i)
        
        # Run over x arrat
        for k in range(nx):
            
            x = X[k]
            q2 = pow(q,2.0)

            # run over flavours
            for ifl in range(nfl):

                if(ifl==0):
                    # uV
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)

                elif(ifl==1):
                    # dV
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)

                elif(ifl==2):
                    # gluon
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(0,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(0,x,q) 

                elif(ifl==3):
                    # singlet
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)

                elif(ifl==4):
                    # s^+
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q) 
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q) 

                elif(ifl==5):
                    # c^+
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q) 
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q) 
                                 
                # end run over sets 
print("PDF arrays succesfully filled")

#---------------------------------------------------------------------
# Compute central values and uncertainties
#---------------------------------------------------------------------

p1_high = np.nanpercentile(fit1,84,axis=0)
p1_low = np.nanpercentile(fit1,16,axis=0)
p1_mid = ( p1_high + p1_low )/2.
p1_error = ( p1_high - p1_low )/2.

p2_high = np.nanpercentile(fit2,84,axis=0)
p2_low = np.nanpercentile(fit2,16,axis=0)
p2_mid = ( p2_high + p2_low )/2.
p2_error = ( p2_high - p2_low )/2.

#p3_high = np.nanpercentile(fit3,84,axis=0)
#p3_low = np.nanpercentile(fit3,16,axis=0)
#p3_mid = ( p3_high + p3_low )/2.
#p3_error = ( p3_high - p3_low )/2.

#---------------------------------------------------------------------
# Plot absolute SFs
#---------------------------------------------------------------------

py.clf()
ncols,nrows=3,2
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
rescolors = py.rcParams['axes.prop_cycle'].by_key()['color']

# pdflabels
labelpdf=[r"$xu_V(x,Q)$",\
          r"$xd_V(x,Q)$",\
          r"$xg(x,Q)$",\
          r"$x\Sigma(x,Q)$",\
          r"$xs^+(x,Q)$",\
          r"$xc^+(x,Q)$"]

icount=0
for ifl in range(nfl):

    ax = py.subplot(gs[icount])

    norm = 1.0
    
    p1=ax.plot(X,p1_mid[ifl]/norm,ls="dotted",color=rescolors[0])
    ax.fill_between(X,p1_high[ifl]/norm,p1_low[ifl]/norm,color=rescolors[0],alpha=0.2)
    p2=ax.fill(np.NaN,np.NaN,color=rescolors[0],alpha=0.2)

    norm = 1.0

    p3=ax.plot(X,p2_mid[ifl]/norm,ls="dashed",color=rescolors[1])
    ax.fill_between(X,p2_high[ifl]/norm,p2_low[ifl]/norm,color=rescolors[1],alpha=0.2)
    p4=ax.fill(np.NaN,np.NaN,color=rescolors[1],alpha=0.2)

#    p5=ax.plot(X,p3_mid[ifl],ls="solid")
#    ax.fill_between(X,p3_high[ifl],p3_low[ifl],color=rescolors[2],alpha=0.2)
#    p6=ax.fill(np.NaN,np.NaN,color=rescolors[2],alpha=0.2)


    #ax.set_xscale('linear')
    ax.set_xscale('log')    
    ax.set_xlim(0.004,0.7)
    ax.set_yscale('linear')
    ax.set_ylim(0.8,1.25)
    if(ifl==0):
        ax.set_ylim(0,0.8)
    if(ifl==1):
        ax.set_ylim(0,0.35)
    if(ifl==2):
        ax.set_ylim(0,3.2)
    if(ifl==3):
        ax.set_ylim(0,2)
    if(ifl==4):
        ax.set_ylim(0,0.6)
    if(ifl==5):
        ax.set_ylim(-0.005,0.025)
     
    ax.tick_params(which='both',direction='in',labelsize=14,right=True)
    ax.tick_params(which='major',length=8)
    ax.tick_params(which='minor',length=6)
    ax.set_ylabel(labelpdf[ifl],fontsize=16)
    if(ifl==1):
        ax.set_xlabel(r'$x$',fontsize=18)
    
    if(ifl==1):
        ax.text(0.44,0.12,stringQ,fontsize=19,transform=ax.transAxes)

    # Add the legend
    if(ifl==2):
        ax.legend([(p1[0],p2[0]),(p3[0],p4[0])],\
                  [r"${\rm Current~Data~(NNPDF4.0)}$",\
                   r"${\rm Current~Data+FASER}\nu 2$"], \
                  frameon=True,loc=3,prop={'size':13})
        
    icount = icount + 1

py.tight_layout(pad=1.4, w_pad=1.0, h_pad=1.0)
py.savefig('FASERnu2-'+filelabel+'.pdf')
print('output plot: FASERnu2-'+filelabel+'.pdf')

exit()






==> scripts/PDFs-lowQ-abs.py <==
#!/usr/bin/env python
# coding: utf-8

import os,sys
import lhapdf
import numpy as np
import matplotlib.pyplot as py
from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *
import scipy
from scipy.integrate import dblquad

print("\n *********************************************************")
print("      Impact of FPF data                               ")
print(" ***********************************************************\n")

q = 1.65 # GeV
stringQ=r'$Q=1.65~{\rm GeV}$'
filelabel='FPFall-q1p65gev-abs'
nx = 1000
xmin = 1e-3
xmax= 1.0
# Reduce verbosity of LHAPDF
lhapdf.setVerbosity(0)
# max number of replicas
nrepmax=1000
# number of flavours to be plotted
nfl=6
# Set x grid
X = np.linspace(xmin,xmax,nx)
# number of pdf sets
nset=2

nrep=np.zeros(nset, dtype='int')
nrep_max = 1000

pdfset=["230309-ern-002","230914-tr-fpf-001"]

for iset in range(nset):

    p=lhapdf.getPDFSet(pdfset[iset])
    nrep[iset]=int(p.get_entry("NumMembers"))-1
    
    if(iset==0):
        fit1 = np.zeros((nrep[iset],nfl,nx))
    if(iset==1):
        fit2 = np.zeros((nrep[iset],nfl,nx))
    if(iset==2):
        fit3 = np.zeros((nrep[iset],nfl,nx))

    print(pdfset[iset])
    print("nrep = ",nrep[iset])

    # Run over replicas
    for i in range(1,nrep[iset]+1):
        p=lhapdf.mkPDF(pdfset[iset],i)
        lhapdf.setVerbosity(0)

        #print("irep = ",i)
        
        # Run over x arrat
        for k in range(nx):
            
            x = X[k]
            q2 = pow(q,2.0)

            # run over flavours
            for ifl in range(nfl):

                if(ifl==0):
                    # uV
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)

                elif(ifl==1):
                    # dV
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)

                elif(ifl==2):
                    # gluon
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(0,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(0,x,q) 

                elif(ifl==3):
                    # singlet
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)

                elif(ifl==4):
                    # s^+
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q) 
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q) 

                elif(ifl==5):
                    # c^+
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q) 
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q) 
                                 
                # end run over sets 
print("PDF arrays succesfully filled")

#---------------------------------------------------------------------
# Compute central values and uncertainties
#---------------------------------------------------------------------

#p1_high = np.nanpercentile(fit1,84,axis=0)
#p1_low = np.nanpercentile(fit1,16,axis=0)
#p1_mid = ( p1_high + p1_low )/2.
#p1_error = ( p1_high - p1_low )/2.

#p2_high = np.nanpercentile(fit2,84,axis=0)
#p2_low = np.nanpercentile(fit2,16,axis=0)
#p2_mid = ( p2_high + p2_low )/2.
#p2_error = ( p2_high - p2_low )/2.

#p3_high = np.nanpercentile(fit3,84,axis=0)
#p3_low = np.nanpercentile(fit3,16,axis=0)
#p3_mid = ( p3_high + p3_low )/2.
#p3_error = ( p3_high - p3_low )/2.

p1_high = np.mean(fit1,axis=0) + np.std(fit1,axis=0)
p1_low =  np.mean(fit1,axis=0) - np.std(fit1,axis=0)
p1_mid = np.mean(fit1,axis=0)
p1_error = np.std(fit1,axis=0)

p2_high = np.mean(fit2,axis=0) + np.std(fit2,axis=0)
p2_low =  np.mean(fit2,axis=0) - np.std(fit2,axis=0)
p2_mid = np.mean(fit2,axis=0)
p2_error = np.std(fit2,axis=0)
        
#---------------------------------------------------------------------
# Plot absolute SFs
#---------------------------------------------------------------------

py.clf()
ncols,nrows=3,2
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
rescolors = py.rcParams['axes.prop_cycle'].by_key()['color']

# pdflabels
labelpdf=[r"$xu_V(x,Q^2)$",\
          r"$xd_V(x,Q^2)$",\
          r"$xg(x,Q^2)$",\
          r"$x\Sigma(x,Q^2)$",\
          r"$xs^+(x,Q^2)$",\
          r"$xc^+(x,Q^2)$"]

icount=0
for ifl in range(nfl):

    ax = py.subplot(gs[icount])

    norm = 1.0
    
    p1=ax.plot(X,p1_mid[ifl]/norm,ls="dotted",color=rescolors[0])
    ax.fill_between(X,p1_high[ifl]/norm,p1_low[ifl]/norm,color=rescolors[0],alpha=0.2)
    p2=ax.fill(np.NaN,np.NaN,color=rescolors[0],alpha=0.2)

    norm = 1.0

    p3=ax.plot(X,p2_mid[ifl]/norm,ls="dashed",color=rescolors[1])
    ax.fill_between(X,p2_high[ifl]/norm,p2_low[ifl]/norm,color=rescolors[1],alpha=0.2)
    p4=ax.fill(np.NaN,np.NaN,color=rescolors[1],alpha=0.2)

#    p5=ax.plot(X,p3_mid[ifl],ls="solid")
#    ax.fill_between(X,p3_high[ifl],p3_low[ifl],color=rescolors[2],alpha=0.2)
#    p6=ax.fill(np.NaN,np.NaN,color=rescolors[2],alpha=0.2)


    #ax.set_xscale('linear')
    #ax.set_xscale('log')    
    ax.set_xlim(0.001,0.83)
    ax.set_yscale('linear')
    ax.set_ylim(0.8,1.25)
    if(ifl==0):
        ax.set_ylim(0,0.70)
    if(ifl==1):
        ax.set_ylim(0,0.33)
    if(ifl==2):
        ax.set_ylim(0,3.2)
    if(ifl==3):
        ax.set_ylim(0,2)
    if(ifl==4):
        ax.set_ylim(0,0.12)
    if(ifl==5):
        ax.set_ylim(0,0.027)
     
    ax.tick_params(which='both',direction='in',labelsize=14,right=True)
    ax.tick_params(which='major',length=8)
    ax.tick_params(which='minor',length=6)
    ax.set_ylabel(labelpdf[ifl],fontsize=16)
    if(ifl>2):
        ax.set_xlabel(r'$x$',fontsize=18)
    
    if(ifl==1):
        ax.text(0.50,0.80,stringQ,fontsize=19,transform=ax.transAxes)

    # Add the legend
    if(ifl==2):
        ax.legend([(p1[0],p2[0]),(p3[0],p4[0])],\
                  [r"${\rm NNPDF4.0}$",\
                   r"${\rm NNPDF4.0}+{\rm FPF~(stat\,only)}$"], \
                  frameon=True,loc=1,prop={'size':15})
        
    icount = icount + 1

py.tight_layout(pad=1.4, w_pad=1.0, h_pad=1.0)
py.savefig('NNPDF40-'+filelabel+'.pdf')
print('output plot: NNPDF40-'+filelabel+'.pdf')

exit()






==> scripts/PDFs.py <==
#!/usr/bin/env python
# coding: utf-8

import os,sys
import lhapdf
import numpy as np
import matplotlib.pyplot as py
from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *
import scipy
from scipy.integrate import dblquad

print("\n *********************************************************")
print("      Impact of FPF data                               ")
print(" ***********************************************************\n")

q = 100 # GeV
stringQ=r'$Q=100~{\rm GeV}$'
filelabel='FPFall-q100gev'
nx = 1000
xmin = 1e-3
xmax= 0.95
# Reduce verbosity of LHAPDF
lhapdf.setVerbosity(0)
# max number of replicas
nrepmax=1000
# number of flavours to be plotted
nfl=6
# Set x grid
X = np.logspace(log(xmin),log(xmax),nx)
# number of pdf sets
nset=3

nrep=np.zeros(nset, dtype='int')
nrep_max = 1000

# Final grids, including missing factor 2, now added back
pdfset=["230309-ern-002","230914-tr-fpf-001","230913-jcm-fpf-001"]

for iset in range(nset):

    p=lhapdf.getPDFSet(pdfset[iset])
    nrep[iset]=int(p.get_entry("NumMembers"))-1
    
    if(iset==0):
        fit1 = np.zeros((nrep[iset],nfl,nx))
    if(iset==1):
        fit2 = np.zeros((nrep[iset],nfl,nx))
    if(iset==2):
        fit3 = np.zeros((nrep[iset],nfl,nx))

    print(pdfset[iset])
    print("nrep = ",nrep[iset])

    # Run over replicas
    for i in range(1,nrep[iset]+1):
        p=lhapdf.mkPDF(pdfset[iset],i)
        lhapdf.setVerbosity(0)

        #print("irep = ",i)
        
        # Run over x arrat
        for k in range(nx):
            
            x = X[k]
            q2 = pow(q,2.0)

            # run over flavours
            for ifl in range(nfl):

                if(ifl==0):
                    # uV
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)
                    if(iset==2):
                        fit3[i-1][ifl][k] = p.xfxQ(2,x,q) - p.xfxQ(-2,x,q)

                elif(ifl==1):
                    # dV
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)
                    if(iset==2):
                        fit3[i-1][ifl][k] = p.xfxQ(1,x,q) - p.xfxQ(-1,x,q)

                elif(ifl==2):
                    # gluon
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(0,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(0,x,q)
                    if(iset==2):
                        fit3[i-1][ifl][k] = p.xfxQ(0,x,q) 

                elif(ifl==3):
                    # singlet
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)
                    if(iset==2):
                        fit3[i-1][ifl][k] = p.xfxQ(2,x,q) + p.xfxQ(-2,x,q) +\
                            p.xfxQ(1,x,q) + p.xfxQ(-1,x,q) +\
                            p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)

                elif(ifl==4):
                    # s^+
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q) 
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)
                    if(iset==2):
                        fit3[i-1][ifl][k] = p.xfxQ(3,x,q) + p.xfxQ(-3,x,q)

                elif(ifl==5):
                    # c^+
                    if(iset==0):
                        fit1[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q) 
                    if(iset==1):
                        fit2[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q)
                    if(iset==2):
                        fit3[i-1][ifl][k] = p.xfxQ(4,x,q) + p.xfxQ(-4,x,q) 
                                 
                # end run over sets 
print("PDF arrays succesfully filled")

#---------------------------------------------------------------------
# Compute central values and uncertainties
#---------------------------------------------------------------------

#p1_high = np.nanpercentile(fit1,84,axis=0)
#p1_low = np.nanpercentile(fit1,16,axis=0)
#p1_mid = ( p1_high + p1_low )/2.
#p1_error = ( p1_high - p1_low )/2.

#p2_high = np.nanpercentile(fit2,84,axis=0)
#p2_low = np.nanpercentile(fit2,16,axis=0)
#p2_mid = ( p2_high + p2_low )/2.
#p2_error = ( p2_high - p2_low )/2.

#p3_high = np.nanpercentile(fit3,84,axis=0)
#p3_low = np.nanpercentile(fit3,16,axis=0)
#p3_mid = ( p3_high + p3_low )/2.
#p3_error = ( p3_high - p3_low )/2.

p1_high = np.mean(fit1,axis=0) + np.std(fit1,axis=0)
p1_low =  np.mean(fit1,axis=0) - np.std(fit1,axis=0)
p1_mid = np.mean(fit1,axis=0)
p1_error = np.std(fit1,axis=0)

p2_high = np.mean(fit2,axis=0) + np.std(fit2,axis=0)
p2_low =  np.mean(fit2,axis=0) - np.std(fit2,axis=0)
p2_mid = np.mean(fit2,axis=0)
p2_error = np.std(fit2,axis=0)

p3_high = np.mean(fit3,axis=0) + np.std(fit3,axis=0)
p3_low =  np.mean(fit3,axis=0) - np.std(fit3,axis=0)
p3_mid = np.mean(fit3,axis=0)
p3_error = np.std(fit3,axis=0)
        
#---------------------------------------------------------------------
# Plot absolute SFs
#---------------------------------------------------------------------

py.clf()
ncols,nrows=3,2
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
rescolors = py.rcParams['axes.prop_cycle'].by_key()['color']

# pdflabels
labelpdf=[r"$\delta(xu_V)/xu_V$",\
          r"$\delta(xd_V)/xd_V$",\
          r"$\delta(xg)/xg$",\
          r"$\delta(x\Sigma)/x\Sigma $",\
          r"$\delta(xs^+)/xs^+$",\
          r"$\delta(xc^+)/xc^+$"]

icount=0
for ifl in range(nfl):

    ax = py.subplot(gs[icount])

    norm = p1_mid[ifl]
    
    p1=ax.plot(X,p1_mid[ifl]/norm,ls="dotted",color=rescolors[0],lw=2)
    ax.fill_between(X,p1_high[ifl]/norm,p1_low[ifl]/norm,color=rescolors[0],alpha=0.2)
    p2=ax.fill(np.NaN,np.NaN,color=rescolors[0],alpha=0.1)

    norm = p3_mid[ifl]

    p3=ax.plot(X,p3_high[ifl]/norm,ls="dashed",color=rescolors[1])
    p4=ax.plot(X,p3_low[ifl]/norm,ls="dashed",color=rescolors[1])
   

    norm = p2_mid[ifl]

    p5=ax.plot(X,p2_high[ifl]/norm,ls="solid",color=rescolors[2])
    p6=ax.plot(X,p2_low[ifl]/norm,ls="solid",color=rescolors[2])

   

    #ax.set_xscale('linear')
    ax.set_xscale('log')    
    ax.set_xlim(0.001,0.8)
    ax.set_yscale('linear')
    ax.set_ylim(0.8,1.25)
    if(ifl==0):
        ax.set_ylim(0.931,1.07)
    if(ifl==1):
        ax.set_ylim(0.901,1.10)
    if(ifl==2):
        ax.set_ylim(0.95,1.08)
    if(ifl==3):
        ax.set_ylim(0.971,1.03)
    if(ifl==4):
        ax.set_ylim(0.91,1.09)
    if(ifl==5):
        ax.set_ylim(0.82,1.15)
     
    ax.tick_params(which='both',direction='in',labelsize=14,right=True)
    ax.tick_params(which='major',length=8)
    ax.tick_params(which='minor',length=6)
    ax.set_ylabel(labelpdf[ifl],fontsize=16)
    if(ifl>2):
        ax.set_xlabel(r'$x$',fontsize=18)
    
    if(ifl==2):
        ax.text(0.24,0.12,stringQ,fontsize=19,transform=ax.transAxes)

    # Add the legend
    if(ifl==2):
        ax.legend([(p1[0],p2[0]),(p5[0]),(p3[0])],\
                  [r"${\rm NNPDF4.0}$",\
                   r"${\rm NNPDF4.0}+{\rm FPF~(stat\,only)}$",\
                   r"${\rm NNPDF4.0}+{\rm FPF~(stat+sys)}$"], \
                  frameon=True,loc=2,prop={'size':14})
        
    icount = icount + 1

py.tight_layout(pad=1.4, w_pad=1.0, h_pad=1.0)
py.savefig('NNPDF40-'+filelabel+'.pdf')
print('output plot: NNPDF40-'+filelabel+'.pdf')

exit()






==> scripts/lumis.py <==
#!/usr/bin/env python
# coding: utf-8

import os,sys
import lhapdf
import numpy as np
import matplotlib.pyplot as py
from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *
import scipy.integrate as integrate
import scipy.special as special

#---------------------------------------------------------
#---------------------------------------------------------
# General plot settings
nmx = 20
mxmin = 9 # GeV
mxmax = 7000 # GeV
sqrts = 14000 # GeV, center of mass energy
s = math.pow(sqrts,2.0)
# Integration settings
epsrel=1e-3

#------------------------------------------------------------------------------------
#------------------------------------------------------------------------------------

nset=3
pdfset=["230309-ern-002","230914-tr-fpf-001","230913-jcm-fpf-001"]

pdfsetlab=[r"${\rm NNPDF4.0}$",\
                   r"${\rm NNPDF4.0}+{\rm FPF~(stat\,only)}$",\
                   r"${\rm NNPDF4.0}+{\rm FPF~(stat+sys)}$"]
error_option=["mc_1sigma","mc_1sigma","mc_1sigma"]
filelabel="-FPFall"

#------------------------------------------------------------------------------------
#------------------------------------------------------------------------------------

def lumi_wrap(y):

    # number of active flavours
    nfl=4 # up to charm (inclusive)
    
    # Define kinematics 
    x1 = y
    x2 = tau/x1
    q = mx[imx]

    # Check x1 and x2 are physical
    if( x1 < 0 or x1 > 1 or x2 < 0 or x2 > 1 ):
        print("invalid x1, x2 = ",x1,x2)
        exit()
    if( q < 1 or q > 1e6 ):
        print("invalid q = ",q)
        exit()
    
    # Evaluate lumis
    if(lumitype=="gg"): # gluon-gluon luminosity
        xpdf1 = p.xfxQ(0,x1,q)
        xpdf2 = p.xfxQ(0,x2,q) 
        integrand = (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    elif(lumitype=="qg"): # quark-gluon luminosity
        integrand = 0
        xsinglet = 0
        for ifl in range(1,nfl+1):
            xsinglet = xsinglet + ( p.xfxQ(ifl,x1,q) + p.xfxQ(-ifl,x1,q) )
        xpdf2 = p.xfxQ(0,x2,q) 
        integrand = (1.0/x1)*(xsinglet/x1)*(xpdf2/x2)
    elif(lumitype=="qq"): # quark-antiquark
        integrand = 0
        for ifl in range(1,nfl+1):
            xpdf1 = p.xfxQ(ifl,x1,q)
            xpdf2 = p.xfxQ(-ifl,x2,q) 
            integrand = integrand + (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    elif(lumitype=="q2"): # quark-quark
        integrand = 0
        for ifl in range(1,nfl+1):
            for jfl in range(1,nfl+1):
                xpdf1 = p.xfxQ(ifl,x1,q)
                xpdf2 = p.xfxQ(jfl,x2,q) 
            integrand = integrand + (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    elif(lumitype=="ss"): # strange-antistrange
        xpdf1 = p.xfxQ(3,x1,q)
        xpdf2 = p.xfxQ(-3,x2,q) 
        integrand = (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    elif(lumitype=="sg"): # strange-gluon
        xpdf1 = p.xfxQ(3,x1,q)+p.xfxQ(-3,x1,q)
        xpdf2 = p.xfxQ(0,x2,q) 
        integrand = (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    elif(lumitype=="dubar"): # strange-antistrange
        xpdf1 = p.xfxQ(1,x1,q)
        xpdf2 = p.xfxQ(-2,x2,q) 
        integrand = (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
        xpdf1 = p.xfxQ(-2,x1,q)
        xpdf2 = p.xfxQ(1,x2,q) 
        integrand = integrand + (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    elif(lumitype=="usbar"): # strange-antistrange
        xpdf1 = p.xfxQ(2,x1,q)
        xpdf2 = p.xfxQ(-3,x2,q) 
        integrand = (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
        xpdf1 = p.xfxQ(-3,x1,q)
        xpdf2 = p.xfxQ(2,x2,q) 
        integrand = integrand + (1.0/x1)*(xpdf1/x1)*(xpdf2/x2)
    else:
        print("invalid type of lumi = ",lumitype)
        exit()

    # Return integrand
    return integrand

     
#---------------------------------------------------------
#---------------------------------------------------------
# Common plotting settings

# Reduce verbosity of LHAPDF
lhapdf.setVerbosity(0)
# number of lumi combinations
nlumi=6
lumichannel=["gg","qq","q2","dubar","usbar","ss"]
# Set mx grid (log spaced)
mx = np.logspace(np.log10(mxmin),np.log10(mxmax),nmx)

print("mx = ",mx)

# Threshold for ratios
eps=1e-60

print("\n Filling lumi arrays from LHAPDF \n")

nrep = np.zeros(nset, dtype='int')
# run over PDF sets
for iset in range(nset):
    # Initialise PDF set
    p=lhapdf.getPDFSet(pdfset[iset])
    print(p.description)
    nrep[iset] = int(p.get_entry("NumMembers"))-1
    print("nrep[iset] =", nrep[iset])
    # Arrays to store LHAPDF results
    if(iset==0):
        lumi1 = np.zeros((nlumi,nmx,nrep[iset]))
        lumi1_cv = np.zeros((nlumi,nmx))
    elif(iset==1):
        lumi2 = np.zeros((nlumi,nmx,nrep[iset]))
        lumi2_cv = np.zeros((nlumi,nmx))
    elif(iset==2):
        lumi3 = np.zeros((nlumi,nmx,nrep[iset]))
        lumi3_cv = np.zeros((nlumi,nmx))
        
    # Run over replicas
    for irep in range(1,nrep[iset]+1):
        p=lhapdf.mkPDF(pdfset[iset],irep)
        print(pdfset[iset], "  ",irep)

        # run over flavours
        for ilumi in range(nlumi):
                        
            # Run over x arrat
            for imx in range(nmx):
                
                tau = mx[imx]**2/s
                if(tau < 0 or tau > 1):
                    print("invalid value of tau = ",tau)
                    exit()
                # Define type of luminosity    
                lumitype=lumichannel[ilumi]
                lumi = integrate.quad(lambda y: lumi_wrap(y), tau, 1,epsrel=epsrel)
                # Divide by center of mass energy
                if(iset==0):
                    lumi1[ilumi,imx,irep-1] = lumi[0]/s
                elif(iset==1):
                    lumi2[ilumi,imx,irep-1] = lumi[0]/s
                elif(iset==2):
                    lumi3[ilumi,imx,irep-1] = lumi[0]/s
               

    # Central values
    p=lhapdf.mkPDF(pdfset[iset],0)
    print(pdfset[iset], "  ",irep)
    # run over flavours
    for ilumi in range(nlumi):
        
        # Run over x arrat
        for imx in range(nmx):
            
            tau = mx[imx]**2/s
            if(tau < 0 or tau > 1):
                print("invalid value of tau = ",tau)
                exit()
            # Define type of luminosity    
            lumitype=lumichannel[ilumi]
            lumi = integrate.quad(lambda y: lumi_wrap(y), tau, 1,epsrel=epsrel)
            # Divide by center of mass energy
            if(iset==0):
                lumi1_cv[ilumi,imx] = lumi[0]/s
            elif(iset==1):
                lumi2_cv[ilumi,imx] = lumi[0]/s
            elif(iset==2):
                lumi3_cv[ilumi,imx] = lumi[0]/s
             
# end run over sets 
print("lumi arrays succesfully filled")

#---------------------------------------------------------------------
# Compute central values and uncertainties
#---------------------------------------------------------------------

for iset in range(nset):

    # MC PDF sets, 68% CL intervals
    if(error_option[iset]=="mc_68cl"):

        if(iset==0):
            lumi1_high = np.nanpercentile(lumi1,84,axis=2)
            lumi1_low = np.nanpercentile(lumi1,16,axis=2)
            lumi1_mid = ( lumi1_high + lumi1_low )/2.
            lumi1_error = ( lumi1_high - lumi1_low )/2.

        elif(iset==1):
            lumi2_high = np.nanpercentile(lumi2,84,axis=2)
            lumi2_low = np.nanpercentile(lumi2,16,axis=2)
            lumi2_mid = ( lumi2_high + lumi2_low )/2.
            lumi2_error = ( lumi2_high - lumi2_low )/2.
            
        elif(iset==2):
            lumi3_high = np.nanpercentile(lumi3,84,axis=2)
            lumi3_low = np.nanpercentile(lumi3,16,axis=2)
            lumi3_mid = ( lumi3_high + lumi3_low )/2.
            lumi3_error = ( lumi3_high - lumi3_low )/2.
            
        else:
            print("invalid plotting option")
            exit()

    # MC PDF sets, 90% CL intervals
    elif(error_option[iset]=="mc_90cl"):

        if(iset==0):
            lumi1_high = np.nanpercentile(lumi1,95,axis=2)
            lumi1_low = np.nanpercentile(lumi1,5,axis=2)
            lumi1_mid = ( lumi1_high + lumi1_low )/2.
            lumi1_error = ( lumi1_high - lumi1_low )/2.

        elif(iset==1):
            lumi2_high = np.nanpercentile(lumi2,95,axis=2)
            lumi2_low = np.nanpercentile(lumi2,5,axis=2)
            lumi2_mid = ( lumi2_high + lumi2_low )/2.
            lumi2_error = ( lumi2_high - lumi2_low )/2.
            
        elif(iset==2):
            lumi3_high = np.nanpercentile(lumi3,95,axis=2)
            lumi3_low = np.nanpercentile(lumi3,5,axis=2)
            lumi3_mid = ( lumi3_high + lumi3_low )/2.
            lumi3_error = ( lumi3_high - lumi3_low )/2.

        else:
            print("invalid plotting option")
            exit()
     
    # MC PDF sets, one-sigma and mean
    elif(error_option[iset]=="mc_1sigma"):

        if(iset==0):
            lumi1_high = np.mean(lumi1,axis=2) + np.std(lumi1,axis=2)
            lumi1_low = np.mean(lumi1,axis=2) - np.std(lumi1,axis=2)
            lumi1_mid = np.mean(lumi1,axis=2)
            lumi1_error= np.std(lumi1,axis=2)

        elif(iset==1):
            lumi2_high = np.mean(lumi2,axis=2) + np.std(lumi2,axis=2)
            lumi2_low = np.mean(lumi2,axis=2) - np.std(lumi2,axis=2)
            lumi2_mid = np.mean(lumi2,axis=2)
            lumi2_error= np.std(lumi2,axis=2)

        elif(iset==2):
            lumi3_high = np.mean(lumi3,axis=2) + np.std(lumi3,axis=2)
            lumi3_low = np.mean(lumi3,axis=2) - np.std(lumi3,axis=2)
            lumi3_mid = np.mean(lumi3,axis=2)
            lumi3_error= np.std(lumi3,axis=2)

        else:
            print("invalid plotting option")
            exit()
            

    # Asymmetric Hessian with then normalisation to one-sigma
    elif(error_option[iset]=="ct" or error_option[iset]=="mmht" ):

        if(iset==0):
            lumi1_mid = np.mean(lumi1,axis=2)
            lumi1_error = np.std(lumi1,axis=2)
            neig = int(nrep[iset]/2) # Number of eigenvectors
            for imx in range(nmx):
                for ilumi in range(nlumi):
                    lumi1_mid[ilumi][imx]=lumi1_cv[ilumi][imx]
                    lumi1_error[ilumi][imx]=0 # initialisation
                    for ieg in range(neig):
                        lumi1_error[ilumi][imx] = lumi1_error[ilumi][imx] \
                            + (lumi1[ilumi,imx,2*ieg+1] - lumi1[ilumi,imx,2*ieg] )**2.0
                    lumi1_error[ilumi][imx]=math.sqrt(lumi1_error[ilumi][imx])/2
                    if(error_option[iset]=="ct"):
                        lumi1_error[ilumi][imx]=lumi1_error[ilumi][imx] / 1.642 # from 90% to 68% CL
            lumi1_high = lumi1_mid + lumi1_error 
            lumi1_low = lumi1_mid - lumi1_error

        elif(iset==1):
            lumi2_mid = np.mean(lumi2,axis=2)
            lumi2_error = np.std(lumi2,axis=2)
            neig = int(nrep[iset]/2) # Number of eigenvectors
            for imx in range(nmx):
                for ilumi in range(nlumi):
                    lumi2_mid[ilumi][imx]=lumi2_cv[ilumi][imx]
                    lumi2_error[ilumi][imx]=0 # initialisation
                    for ieg in range(neig):
                        lumi2_error[ilumi][imx] = lumi2_error[ilumi][imx] \
                            + (lumi2[ilumi,imx,2*ieg+1] - lumi2[ilumi,imx,2*ieg] )**2.0
                    lumi2_error[ilumi][imx]=math.sqrt(lumi2_error[ilumi][imx])/2
                    if(error_option[iset]=="ct"):
                        lumi2_error[ilumi][imx]=lumi2_error[ilumi][imx] / 1.642 # from 90% to 68% CL
            lumi2_high = lumi2_mid + lumi2_error 
            lumi2_low = lumi2_mid - lumi2_error
            
        elif(iset==2):
            lumi3_mid = np.mean(lumi3,axis=2)
            lumi3_error = np.std(lumi3,axis=2)
            neig = int(nrep[iset]/2) # Number of eigenvectors
            for imx in range(nmx):
                for ilumi in range(nlumi):
                    lumi3_mid[ilumi][imx]=lumi3_cv[ilumi][imx]
                    lumi3_error[ilumi][imx]=0 # initialisation
                    for ieg in range(neig):
                        lumi3_error[ilumi][imx] = lumi3_error[ilumi][imx] \
                            + (lumi3[ilumi,imx,2*ieg+1] - lumi3[ilumi,imx,2*ieg] )**2.0
                    lumi3_error[ilumi][imx]=math.sqrt(lumi3_error[ilumi][imx])/2
                    if(error_option[iset]=="ct"):
                        lumi3_error[ilumi][imx]=lumi3_error[ilumi][imx] / 1.642 # from 90% to 68% CL
            lumi3_high = lumi3_mid + lumi3_error 
            lumi3_low = lumi3_mid - lumi3_error
        else:
            print("invalid option")
            exit()

    # symmetric Hessian 
    elif(error_option[iset]=="symmhessian" ):

        if(iset==1):
            lumi2_mid = np.mean(lumi2,axis=2)
            lumi2_error = np.std(lumi2,axis=2)
            neig = nrep[iset] # Number of eigenvectors
            for imx in range(nmx):
                for ilumi in range(nlumi):
                    lumi2_mid[ilumi][imx]=lumi2_cv[ilumi][imx]
                    lumi2_error[ilumi][imx]=0 # initialisation
                    for ieg in range(neig):
                        lumi2_error[ilumi][imx] = lumi2_error[ilumi][imx] \
                            + (lumi2[ilumi,imx,ieg] - lumi2_cv[ilumi][imx])**2.0
                    lumi2_error[ilumi][imx]=math.sqrt(lumi2_error[ilumi][imx])
            lumi2_high = lumi2_mid + lumi2_error 
            lumi2_low = lumi2_mid - lumi2_error
        elif(iset==2):
            lumi3_mid = np.mean(lumi3,axis=2)
            lumi3_error = np.std(lumi3,axis=2)
            neig = nrep[iset] # Number of eigenvectors
            for imx in range(nmx):
                for ilumi in range(nlumi):
                    lumi3_mid[ilumi][imx]=lumi3_cv[ilumi][imx]
                    lumi3_error[ilumi][imx]=0 # initialisation
                    for ieg in range(neig):
                        lumi3_error[ilumi][imx] = lumi3_error[ilumi][imx] \
                            + (lumi3[ilumi,imx,ieg] - lumi3_cv[ilumi][imx])**2.0
                    lumi3_error[ilumi][imx]=math.sqrt(lumi3_error[ilumi][imx])
            lumi3_high = lumi3_mid + lumi3_error 
            lumi3_low = lumi3_mid - lumi3_error
        else:
            print("invalid option")
            exit()
               
    else:
        print("Invalid error option = ",error_option[iset])
        exit()
    
#----------------------------------------------------------------------


#*****************************************************************************
#*****************************************************************************

#---------------------------------------------------------------------
# Plot lumis
#---------------------------------------------------------------------
print("\n ****** Plotting relative luminosities ******* \n")

ncols,nrows=2,3
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
rescolors = py.rcParams['axes.prop_cycle'].by_key()['color']

# lumilabels
# lumichannel=["gg","qq","q2","dubar","usbar","ss"]
ylabel=[r"$\mathcal{L}_{gg}/\mathcal{L}_{gg}^{(\rm ref)}$",\
        r"$\mathcal{L}_{q\bar{q}}/\mathcal{L}_{q\bar{q}}^{(\rm ref)}$",\
        r"$\mathcal{L}_{qq}/\mathcal{L}_{qq}^{(\rm ref)}$",\
        r"$\mathcal{L}_{d\bar{u}}/\mathcal{L}_{d\bar{u}}^{(\rm ref)}$",\
        r"$\mathcal{L}_{u\bar{s}}/\mathcal{L}_{u\bar{s}}^{(\rm ref)}$",\
        r"$\mathcal{L}_{s\bar{s}}/\mathcal{L}_{s\bar{s}}^{(\rm ref)}$"]

# y axis ranges
yranges=[[0.90,1.10],[0.95,1.06],[0.90,1.10],\
         [0.90,1.10],[0.95,1.06],[0.90,1.12]]

for ilumi in range(nlumi):

    norm = abs(lumi1_mid[ilumi]+eps) # avoid crossing zero
    # print(norm)

    # Only interested in relative reduction of uncertainties

    ax = py.subplot(gs[ilumi])
    p1=ax.plot(mx,norm/norm,lumi1_mid[ilumi],ls="solid",color=rescolors[0],lw=2)
    ax.fill_between(mx,lumi1_high[ilumi]/norm,lumi1_low[ilumi]/norm,color=rescolors[0],alpha=0.2)
    p2=ax.fill(np.NaN,np.NaN,color=rescolors[0],alpha=0.2)

    norm = abs(lumi3_mid[ilumi]+eps) # avoid crossing zero
    p3=ax.plot(mx,lumi3_high[ilumi]/norm,ls="dashed",color=rescolors[1])
    p4=ax.plot(mx,lumi3_low[ilumi]/norm,ls="dashed",color=rescolors[1])
    

    norm = abs(lumi2_mid[ilumi]+eps) # avoid crossing zero
    p5=ax.plot(mx,lumi2_high[ilumi]/norm,ls="solid",color=rescolors[2])
    p6=ax.plot(mx,lumi2_low[ilumi]/norm,ls="solid",color=rescolors[2])

    ax.set_xscale('log')
    ax.set_xlim(mxmin,mxmax)
    ax.set_ylim(yranges[ilumi][0],yranges[ilumi][1])
    ax.tick_params(which='both',direction='in',labelsize=12,right=True)
    ax.tick_params(which='major',length=7)
    ax.tick_params(which='minor',length=4)
    if (ilumi==0):
        ax.legend([(p1[0],p2[0]),(p5[0]),(p3[0])],\
                  [pdfsetlab[0],pdfsetlab[1],pdfsetlab[2]], frameon=True,loc=2,prop={'size':12})
    if (ilumi > 3):
        ax.set_xlabel(r'$m_X~({\rm GeV})$',fontsize=17)
    ax.set_ylabel(ylabel[ilumi],fontsize=19)
    if(ilumi==1):
        string=r'$\sqrt{s}=14'+'~{\\rm TeV}$'
        ax.text(0.08,0.80,string,fontsize=18,transform=ax.transAxes)

py.tight_layout(pad=1, w_pad=1, h_pad=1.0)
py.savefig('lumi'+filelabel+'.pdf')
print('output plot: lumi'+filelabel+'.pdf')




